Quasi-Random Discrete Ordinates Method for Transport Problems

The quasi-random discrete ordinates method (QRDOM) is here proposed for the approximation of transport problems. Its central idea is to explore a quasi Monte Carlo integration within the classical source iteration technique. It preserves the main characteristics of the discrete ordinates method, but it has the advantage of providing mitigated ray effect solutions. The QRDOM is discussed in details for applications to one-group transport problems with isotropic scattering in rectangular domains. The method is tested against benchmark problems for which DOM solutions are known to suffer from the ray effects. The numerical experiments indicate that the QRDOM provides accurate results and it demands less discrete ordinates per source iteration when compared against the classical DOM.

==> pics/rect_domain/rect_domain.py <==
#!/usr/bin/python3
'''
Domain scheme for the problem.

Pedro H A Konzen - UFRGS - 2017
'''

import numpy as np
import matplotlib.pyplot as plt

#font letter
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=12)

fig = plt.figure(figsize=(3,3), dpi=300, 
                 linewidth=0.0, facecolor="white")
ax = plt.subplot(1,1,1)

ax.axis('off')
ax.set_xlim((-0.05,1.05))
ax.set_ylim((-0.05,1.05))

#domain
ax.plot([0,1],[0,0],'k-')
ax.plot([0,1],[1,1],'k-')
ax.plot([0,0],[0,1],'k-')
ax.plot([1,1],[0,1],'k-')

ax.text(-0.1,-0.1,"$(0,0)$")
ax.text(1-0.1,-0.1,"$(a,0)$")

ax.text(-0.1,1+0.05,"$(0,b)$")
ax.text(1-0.1,1+0.05,"$(a,b)$")

#boudary
ax.text(0.45,-0.1,"$\\rho|_{\Gamma_1}$")
ax.text(0.45,1+0.05,"$\\rho|_{\Gamma_3}$")
ax.text(1+0.045,0.5,"$\\rho|_{\Gamma_2}$",rotation=90)
ax.text(-0.125,0.5,"$\\rho|_{\Gamma_4}$",rotation=90)

#axes
ax.arrow(0.3,0.5,0.4,0,head_width=0.02,fc="black",lw=0.5)
ax.arrow(0.5,0.3,0,0.4,head_width=0.02,fc="black",lw=0.5)
ax.text(0.7,0.425,r"$\mu$")
ax.text(0.425,0.7,r"$\eta$")

#directions
ax.arrow(0.5,0.5,np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True)
ax.text(0.5+np.sqrt(2)/20,0.5+np.sqrt(2)/17,"$\Omega_{i,1}$")

ax.arrow(0.5,0.5,-np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True)
ax.text(0.5-np.sqrt(2)/10,0.5+np.sqrt(2)/17,"$\Omega_{i,2}$")

ax.arrow(0.5,0.5,-np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True)
ax.text(0.5-np.sqrt(2)/10,0.5-np.sqrt(2)/10,"$\Omega_{i,3}$")

ax.arrow(0.5,0.5,np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True)
ax.text(0.5+np.sqrt(2)/18,0.5-np.sqrt(2)/10,"$\Omega_{i,4}$")


#incident and reflected directions
xp=0.3
yp=0
ax.arrow(xp+np.sqrt(2)/20, yp+np.sqrt(2)/20,
             -np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp+np.sqrt(2)/25, yp+np.sqrt(2)/20,"$\Omega_{i,3}$")
ax.arrow(xp,yp,-np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp-np.sqrt(2)/15, yp+np.sqrt(2)/20,"$\Omega_{i,2}$")

xp=0.7
yp=0
ax.arrow(xp-np.sqrt(2)/20,yp+np.sqrt(2)/20,np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp-np.sqrt(2)/15,yp+np.sqrt(2)/20,"$\Omega_{i,4}$")
ax.arrow(xp,yp,np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp+np.sqrt(2)/25,yp+np.sqrt(2)/20,"$\Omega_{i,1}$")

xp=1
yp=0.3
ax.arrow(xp-np.sqrt(2)/20, yp-np.sqrt(2)/20,
             np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp-np.sqrt(2)/10, yp-np.sqrt(2)/12,"$\Omega_{i,1}$")
ax.arrow(xp,yp,-np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp-np.sqrt(2)/10, yp+np.sqrt(2)/18,"$\Omega_{i,2}$")

xp=1
yp=0.7
ax.arrow(xp-np.sqrt(2)/20, yp+np.sqrt(2)/20,
             np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp-np.sqrt(2)/10, yp+np.sqrt(2)/18,"$\Omega_{i,4}$")
ax.arrow(xp,yp,-np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp-np.sqrt(2)/10, yp-np.sqrt(2)/12,"$\Omega_{i,3}$")

xp=0.7
yp=1
ax.arrow(xp+np.sqrt(2)/20, yp-np.sqrt(2)/20,
             -np.sqrt(2)/20,+np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp+np.sqrt(2)/20, yp-np.sqrt(2)/10,"$\Omega_{i,2}$")
ax.arrow(xp,yp,-np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp-np.sqrt(2)/11, yp-np.sqrt(2)/10,"$\Omega_{i,3}$")

xp=0.3
yp=1
ax.arrow(xp-np.sqrt(2)/20, yp-np.sqrt(2)/20,
             np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp-np.sqrt(2)/11, yp-np.sqrt(2)/10,"$\Omega_{i,1}$")
ax.arrow(xp,yp,np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp+np.sqrt(2)/18, yp-np.sqrt(2)/10,"$\Omega_{i,4}$")

xp=0
yp=0.7
ax.arrow(xp+np.sqrt(2)/20, yp+np.sqrt(2)/20,
             -np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp+np.sqrt(2)/20, yp+np.sqrt(2)/20,"$\Omega_{i,3}$")
ax.arrow(xp,yp,np.sqrt(2)/20,-np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp+np.sqrt(2)/18, yp-np.sqrt(2)/10,"$\Omega_{i,4}$")

xp=0
yp=0.3
ax.arrow(xp+np.sqrt(2)/20, yp-np.sqrt(2)/20,
             -np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp+np.sqrt(2)/20, yp-np.sqrt(2)/10,"$\Omega_{i,2}$")
ax.arrow(xp,yp,np.sqrt(2)/20,np.sqrt(2)/20,
             head_width=0.02,fc="black",length_includes_head=True,lw=0.8)
ax.text(xp+np.sqrt(2)/20, yp+np.sqrt(2)/20,"$\Omega_{i,1}$")


fig.savefig("rect_domain.png")

